An optimized basis for hadronic light-by-light scattering

We present a new basis for the hadronic light-by-light (HLbL) tensor that is optimized for the evaluation of narrow-resonance contributions to HLbL scattering in the anomalous magnetic moment of the muon. As main advantage, kinematic singularities are manifestly absent for pseudoscalar, scalar, and axial-vector states, while the remaining singularities for tensor resonances are minimized, even avoided for special cases, and simple crossing relations among the scalar functions maintained. We scrutinize the properties of this new basis for the scalar-QED pion box, demonstrating that the partial-wave convergence even slightly improves compared to our previous work, and discuss the physical sum rules that ensure basis independence of the HLbL contribution. Finally, we provide explicit expressions for narrow (pseudo-)scalar, axial-vector, and tensor intermediate states in terms of their respective transition form factors.

==> anc/output/PicheckTrafo.txt <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (q22*(-q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)^2*(-q32 + s))/(2*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, 0, (q22*(q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (q22*(q12 + q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), (q22*(-q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  (q22*(q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, 
  (-q12 - q22 + q32 + ((q12 + q22 - q32)^2*(-q32 + s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  ((q12^2 - q22^2 - 2*q12*q32 + q32^2)*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  (2*q12*q22*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)^2*(-q32 + s))/(2*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, (q22*(q12 - q22 + q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((q12 - q22 + q32)*(q32 - s))/(4*(q12 + q32)), 
  ((q12 - q22 + q32)*(-q32 + s))/(4*(q12 + q32)), 0, 0, 0, 0, 0, 0, 0, 
  (q22*(q32 - s)^2)/(4*(q12 + q32)), 
  ((q12^3 + q22^3 - q12^2*(q22 - 5*q32) - 3*q22^2*q32 - q22*q32^2 + 3*q32^3 - 
     q12*(q22^2 + 2*q22*q32 - 7*q32^2))*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((-3*q12^3 + q12^2*(q22 - 7*q32) - (q22 - q32)^2*(q22 + q32) + 
     q12*(3*q22^2 + 2*q22*q32 - 5*q32^2))*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  ((3*q12^3 + q12^2*(-q22 + q32) - 3*q12*(q22 + q32)^2 + 
     (q22 - q32)*(q22 + q32)^2)*(q32 - s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (-q12 + q22 - q32 + ((q12 - q32)*(q12 - q22 + q32)*(q12 + q22 + q32)*
      (-q32 + s))/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))))/
   2, ((q12^3 + q22^3 - q12^2*(q22 - 5*q32) - 3*q22^2*q32 - q22*q32^2 + 
     3*q32^3 - q12*(q22^2 + 2*q22*q32 - 7*q32^2))*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((q12^3 - q22^3 + 3*q22^2*q32 + q22*q32^2 - 3*q32^3 + q12^2*(q22 + 3*q32) - 
     q12*(q22^2 - 6*q22*q32 + q32^2))*(q32 - s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((-3*q12^3 + q12^2*(q22 - 7*q32) - (q22 - q32)^2*(q22 + q32) + 
     q12*(3*q22^2 + 2*q22*q32 - 5*q32^2))*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((3*q12^3 - q22^3 + 3*q22^2*q32 - 7*q22*q32^2 + 5*q32^3 + 
     q12^2*(-7*q22 + 3*q32) + q12*(5*q22^2 - 6*q22*q32 + 5*q32^2))*
    (-q32 + s))/(4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
     2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q32)*(q12^2 - q22^2 + 2*q12*q32 + q32^2)*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((-5*q12^3 + q12^2*(7*q22 - 5*q32) - 3*q12*(q22 - q32)^2 + 
     (q22 - 3*q32)*(q22 - q32)^2)*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q22 + q32)*(-q32 + s))/(2*(q12 + q32)), 
  ((q12 - q32)*(q12^2 - q22^2 + 2*q12*q32 + q32^2)*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-q12 + q22 + q32)^2*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q22*(q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, 0, (q22*(-q12 + q22 + q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (q22*(-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), (q12 - q22 - q32 + ((-q12 + q22 + q32)^2*(q32 - s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  (q22*(-q12 + q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, (q22*(q12 - q22 + q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((-q12 + q22 + q32)^2*(q32 - s))/(2*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, (q22*(-q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12^2 - q22^2 - 2*q12*q32 + q32^2)*(-q32 + s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  (2*q22*q32*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))}, 
 {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (q12 - q22 + q32)/2, 
  (-q12 + q22 + s)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((q12 - q22 + q32)*(-q12 + q22 + s))/4, 0, 0, 0, 0, 0, 
  (2*(q12 - q22)*q32*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 - q22)*(q12 - q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, 0, ((q12 - q22)*(q12 - q22 - q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (-q12 + q22 - q32 + ((q12^2 - 2*q12*q22 + q22^2 + 4*q22*q32 - q32^2)*
      (-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 
  (q12 - q22 - q32 + (4*(q12 - q22)*q32*(-q32 + s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  ((q12^2 - 2*q12*q22 + q22^2 + 4*q22*q32 - q32^2)*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((q12 - q22)*(q12 - q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, (2*(q12 - q22)*q32*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (q22*(-q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), (q12*(q12 - q22 + q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12^2 - 2*q12*q22 + q22^2 + 4*q12*q32 - q32^2)*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), (-q32 + s)/2, 
  ((q12^2 - q22^2 + 2*q12*q32 - 4*q22*q32 + q32^2)*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (q12 + q22 - s)/2, (-q12 + q22 + s)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-q12^2 + q22^2 + 2*q12*s - s^2)/4, 0, 0, 0, 
  ((q12^2 - q22^2 - 2*q12*q32 + 4*q22*q32 + q32^2)*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12^2 + 4*q12*q22 - q22^2 - 2*q12*q32 + q32^2)*(-q32 + s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  (2*q22*(q12 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (2*q22*(-q12 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 
  (q12 - q22 - q32 + ((q12^2 - q22^2 - 2*q12*q32 + 4*q22*q32 + q32^2)*
      (q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  (2*q22*(q12 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, (-q12 - q22 + q32 + ((q12^2 + 4*q12*q22 - q22^2 - 2*q12*q32 + q32^2)*
      (-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  ((q12 - q32)*(q12 - q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 
     2*q22^2*q32 - q22*q32^2 + 2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
    (-q32 + s))/(4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((2*q12^3 + q22^3 - 6*q22^2*q32 + 3*q22*q32^2 + 2*q32^3 + 
     q12^2*(11*q22 + 6*q32) + q12*(-6*q22^2 + 14*q22*q32 + 6*q32^2))*
    (q32 - s))/(4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q32)*(q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, ((2*q12^3 + q22^3 - 6*q22^2*q32 + 11*q22*q32^2 + 
     2*q32^3 + 3*q12^2*(q22 + 2*q32) + q12*(-6*q22^2 + 14*q22*q32 + 6*q32^2))*
    (-q32 + s))/(4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (q12 + q22 - s)/2, (q12 - q22 + q32)/2, 0, 0, 0, 0, 0, 0, 0, 
  ((q12 - q22 + q32)*(q12 + q22 - s))/4, 0, 0, 
  -(((q22 - q32)*(q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), (2*q12*(q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 0, 
  ((-q12^2 + 4*q12*q22 + (q22 - q32)^2)*(-q32 + s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (-q12 + q22 - q32 + ((q12^2 - 4*q12*q22 - (q22 - q32)^2)*(-q32 + s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 
  -(((q22 - q32)*(q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, ((q22 - q32)*(q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  (-q12 - q22 + q32 + (4*q12*(q22 - q32)*(-q32 + s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  ((-q12^2 + (q22 - q32)^2 + 4*q12*q32)*(-q32 + s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q22*(-q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), ((q12^2 - 4*q12*q22 - q22^2 + 2*q12*q32 + q32^2)*
    (-q32 + s))/(2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (2*q12*(q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (-q32 + s)/2, (q32*(q12 - q22 + q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))}, 
 {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (q12 - q22 - s)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-q12 + q22 - q32)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-q12 - q22 + s)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (q12 - q22 - s)/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(((-q12 + q22 + q32)*(-q32 + s))/
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 + q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, 0, (2*q22*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  1 + (2*q22*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  -1 - ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)), 0, (2*q22*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, 1 + ((q12 + q22 - q32)*(q32 - s))/
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  -(((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, ((q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, (-q12 - q22 + s)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
  0, 0, 0, 0, 0, 0, 0, 0, (-q12 + q22 - q32)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (q32 - s)/(2*(q12 + q32)), 
  (-q32 + s)/(2*(q12 + q32)), 0, 0, 0, 0, 0, 0, 0, 
  -(q32 - s)^2/(2*(q12 + q32)), 
  ((q12^2 - q22^2 + 4*q12*q32 + 2*q22*q32 + 3*q32^2)*(-q32 + s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((3*q12^2 - q22^2 + q32^2 + 2*q12*(q22 + 2*q32))*(q32 - s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  ((-q12^2 + q22^2 + 3*q32^2 - 2*q12*(2*q22 + q32))*(-q32 + s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -1 + ((q12 - q32)*(q12 + q22 + q32)*(-q32 + s))/
    ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  1 + ((q12^2 - q22^2 + 4*q12*q32 + 2*q22*q32 + 3*q32^2)*(-q32 + s))/
    (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((-3*q12^2 - q22^2 + 2*q12*q32 + 4*q22*q32 + q32^2)*(-q32 + s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  1 + ((3*q12^2 - q22^2 + q32^2 + 2*q12*(q22 + 2*q32))*(q32 - s))/
    (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((3*q12^2 - 4*q12*q22 + q22^2 - 2*q22*q32 + 5*q32^2)*(-q32 + s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((3*q12^2 - q22^2 + q32^2 + 2*q12*(q22 + 2*q32))*(-q32 + s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((5*q12^2 - 2*q12*q22 + q22^2 - 4*q22*q32 + 3*q32^2)*(q32 - s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (-q32 + s)/(q12 + q32), ((q12^2 - q22^2 + 4*q12*q32 + 2*q22*q32 + 3*q32^2)*
    (q32 - s))/(2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-q12 + q22 + q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, 0, (2*q22*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  1 + (2*q22*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  1 + ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)), 0, (2*q22*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, -1 + ((q12 + q22 - q32)*(-q32 + s))/
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, ((q12 + q22 - q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, -(((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), ((q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 0, 
  (2*q22*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (2*q22*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  1 + ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)), 0, (2*q22*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, -1 + ((q12 + q22 - q32)*(-q32 + s))/
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 1, ((q12 + q22 - q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, -(((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((q12 - q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (2*q12*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 0, 
  ((q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  1 + ((q12 + q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)), ((q12 - q22 + q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, -1 + (2*q12*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((q12 - q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, 1 + (2*q12*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (2*q12*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*q32*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, 0, -(((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 1 + ((-q12 + q22 + q32)*(-q32 + s))/
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  -1 + (2*q32*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  -(((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, ((q12 - q22 + q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  (2*q32*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((q12 - q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, 1 + (2*q32*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, q12 - q22 - q32, 0, 0, q12 - q22 + q32, 
  q12 - q22 + q32, 0, 0, 0, 0, 0, 0, 0, -q12 + q22 - q32, 0, 0, 
  -q12 + q22 - q32, -q12 + q22 - q32, 0, 0, 0, 0, 0, 0, 
  -((q12 - q22 + q32)*(q12 + q22 - s))/2, 
  (-q12^2 + q22^2 + 2*q12*q32 - q32^2)/2, 0, q12 - q22 + q32, 0, 0, 
  q12 - q22 - q32, 0, 0, 0, 0, 0, q12 - q22 + q32, 0, 0, 0, 0, 
  -q12 + q22 - q32, q12 - q22 - q32, q12 - q22 + q32}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, q12 - q22 + q32, q12 - q22 + q32, 
  0, -q12 - q22 + q32, 0, 0, 0, 0, 0, 0, 0, 0, -q12 + q22 - q32, 
  -q12 + q22 - q32, -q12 + q22 - q32, 0, 0, 
  ((q12 - q22 + q32)*(q12 - q22 - s))/2, 0, 0, 0, 
  (-q12^2 + q22^2 + 2*q12*q32 - q32^2)/2, q12 - q22 + q32, 0, 0, 0, 0, 0, 
  q12 - q22 + q32, 0, -q12 - q22 + q32, 0, 0, 0, -q12 + q22 - q32, 0, 
  q12 - q22 + q32, 0, q12 + q22 - q32, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*q32*(q12 - q22 + q32), 
  -(q12 - q22 + q32)^2, 0, 0, -q12^2 + 2*q12*q22 - q22^2 + q32^2, 
  q12^2 - 2*q12*q22 + q22^2 - q32^2, 2*q32*(q12 - q22 + q32), 0, 
  2*q32*(-q12 - q22 + q32), 0, -(q12 - q22 + q32)^2, 0, 
  2*q32*(q12 - q22 + q32), 0, (q12 - q22 + q32)^2, -(q12 - q22 + q32)^2, 
  q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32), -2*q32*(q12 - q22 + q32)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32), 0, 0, 0, 0, 0, 0, 
  -(q12 - q22 + q32)^2, 2*q12*(q12 - q22 + q32), 0, 0, 
  2*q12*(q12 - q22 - q32), -q12^2 + (q22 - q32)^2, -(q12 - q22 + q32)^2, 0, 
  q12^2 - (q22 - q32)^2, 0, 2*q12*(q12 - q22 + q32), 0, -(q12 - q22 + q32)^2, 
  0, -2*q12*(q12 - q22 + q32), 2*q12*(q12 - q22 + q32), 
  -q12^2 - (q22 - q32)^2 + 2*q12*(q22 + q32), (q12 - q22 + q32)^2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*(q12 + q32), 0, 0, 0, 0, 0, 
  0, q12 + q22 - q32, 0, 0, 0, -4*q12, -4*q32, 0, -q12 + q22 + q32, 0, 0, 0, 
  0, 0, 2*(q12 - q32)*(q32 - s), q12 - q22 + q32, q12 - q22 + q32, 0, 0, 
  q12 - q22 - q32, 2*(q12 + q22 + q32), q12 - q22 + q32, 0, -q12 - q22 + q32, 
  0, q12 - q22 + q32, 0, q12 - q22 - 7*q32, 0, 3*q12 + q22 + 3*q32, 
  -7*q12 - q22 + q32, 6*(q12 - q32), 3*q12 + q22 + 3*q32}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  q22*(q12 + q22 - q32)*q32*(q32 - s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((q12 + q22 - q32)*q32*(q12^2 + q22^2 + q32*s + q22*(-3*q32 + s) - 
     q12*(2*q22 + q32 + s)))/2, 0, 0, 
  (q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2)*(q12 - q22 - s)*(-q32 + s))/4, 0, 
  0, 0, 0, 0, q22*(-q12^2 + (q22 - q32)^2)*s, 0, 0, 
  q22*(q12 + q22 - q32)*(2*q32^2 + (-q12 + q22)*s - q32*s), 
  q22*(-q12^2 + (q22 - q32)^2)*(q12 - q22 - s), 
  q22*(q12^3 - q12^2*(q22 - 2*q32) - q12*(q22 - q32)^2 + 
    (q22 - 2*q32)*(q22 - q32)^2), 
  -(q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2)*(q12 + q22 - s))/2, 
  q22*(-q12^2 + q22^2 - q12*q32 - 3*q22*q32 + 2*q32^2)*(-q32 + s), 0, 
  q22*(-q12^2 + (q22 - q32)^2)*(2*q32 + s), 
  (q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2)*(-q12 + q22 + s))/2, 
  (q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2)*(q12 - q22 - s))/2, 0, 
  q22*(q12^2 - (q22 - q32)^2)*(2*q32 + s), 
  -((q12 + q22 - q32)*(q12^2*q32 + q22^2*(3*q32 - 2*s) + q32^2*s + 
      q22*q32*(-5*q32 + 3*s) - q12*(q22*(4*q32 - 2*s) + q32*(q32 + s))))/2, 
  q22*(q12 + q22 - q32)*q32*(-q12 + q22 + s), 
  q22*(-q12^3 + q12^2*(q22 - 2*q32) + q12*(q22 - q32)^2 - 
    (q22 - 2*q32)*(q22 - q32)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*
   (q12 - q22 - s), 0, 0, 0, 0, q32*(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32))*(-q12 - q22 + s), 0, 0, 
  (q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*(-q12 + q22 + s)*
    (-q32 + s))/2, 0, 0, (q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*
    (q12 + q22 - s)*(q32 - s))/2, 0, 
  -2*q22*(q12^2 - 2*q12*q22 + q22^2 - q32^2)*s, 
  -2*q22*(-q12^2 + (q22 - q32)^2)*s, 0, 0, 
  2*q22*(q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2) + 
    2*q22*(q12 - q22 + q32)*(-q32 + s)), -4*q22^2*(q12 - q22 + q32)*s, 
  -2*q22*(-q12 + q22 - q32)*(q12^2 + q22^2 + q22*(-2*q32 + s) + 
    q32*(q32 + s) - q12*(2*q22 + 2*q32 + s)), 0, 
  2*q22*(q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2) + 
    2*q22*(q12 - q22 + q32)*(-q32 + s)), 0, 2*q22*(-q12 + q22 - q32)*
   (q12^2 + (q22 - q32)*(q22 - q32 - s) - q12*(2*q22 + 2*q32 + s)), 0, 
  -2*q12^3*q32 + 2*(q22 - q32)*(-(q22*q32^2) + q22^2*(q32 - s) - q32^2*s) + 
   2*q12^2*(q22*(3*q32 - s) + q32*(2*q32 + s)) - 
   2*q12*(q22^2*(3*q32 - 2*s) + 2*q22*q32*s + q32^2*(q32 + 2*s)), 0, 
  -2*q22*(-q12 + q22 - q32)*(q12^2 + (q22 - q32)*(q22 - q32 - s) - 
    q12*(2*q22 + 2*q32 + s)), 
  2*(q12^3*q32 + (q22 - q32)^2*(q22*(q32 - s) - q32*s) + 
    q12*q32*(-q22^2 - 4*q22*q32 + q32^2 + 2*q22*s + 2*q32*s) - 
    q12^2*(q22*(q32 - s) + q32*(2*q32 + s))), 0, 
  2*q22*(-q12 + q22 - q32)*(q12^2 + q22^2 + q22*(-2*q32 + s) + 
    q32*(q32 + s) - q12*(2*q22 + 2*q32 + s))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(q22*q32*(-q12^3 + (q22 - q32)^3 + q12^2*(3*q22 + q32) + 
     q12*(-3*q22^2 + 2*q22*q32 + q32^2))*s), 
  q22*q32*(q12^3 - (q22 - q32)^3 - q12^2*(3*q22 + q32) + 
    q12*(3*q22^2 - 2*q22*q32 - q32^2))*(-2*q12 - 2*q32 - s), 
  q32*(2*q12^2 + 3*q12*q32 + q32^2)*(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32))*(-q12 - q22 + s), 0, 0, 
  (q32*(2*q12^2 + 3*q12*q32 + q32^2)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))*(-q12 + q22 + s)*(-q32 + s))/2, 0, 0, 0, 
  q22*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*(q32 - s)*
   (q12^2 + q12*(q22 + q32 - s) - q32*s + q22*(q32 + s)), 
  -(q22*(q12 + q22 - q32)*(q12 - q22 + q32)^2*(2*q12 + 3*q32)*s), 
  q22*(4*q12^4 + 5*q12^3*q32 + (q22 - q32)^3*q32 + 
    q12*q32*(-9*q22^2 + 14*q22*q32 - 5*q32^2) + 
    q12^2*(-4*q22^2 + 11*q22*q32 - 3*q32^2))*s, 0, 0, 
  q22*(2*q12^4*(q32 + s) + (q22 - q32)^2*q32*(2*q22*q32 - q22*s + q32*s) - 
    q12^3*(2*q22*(q32 - s) + q32*(2*q32 + s)) - 
    q12^2*(q22*q32*(10*q32 - 13*s) + 2*q22^2*(q32 + s) + 
      q32^2*(2*q32 + 3*s)) + q12*(2*q22^3*(q32 - s) - 
      3*q22^2*q32*(2*q32 + s) + q32^3*(2*q32 + s) + 
      q22*(-6*q32^3 + 4*q32^2*s))), 2*q22*(q12 - q22 + q32)*
   (q12^4 + (q22 - q32)^2*q32*(q22 - s) - q12^3*(q22 + q32 + s) - 
    q12^2*(q22^2 + 5*q22*q32 + q32^2 + 2*q22*s - q32*s) + 
    q12*(q22^3 + q32^2*(q32 + s) - q22^2*(3*q32 + s) - 
      q22*q32*(3*q32 + 2*s))), -(q22*(q12 + q22 - q32)*(q12 - q22 + q32)^2*
    (2*q12 + 3*q32)*s), q32*(2*q12^2 + 3*q12*q32 + q32^2)*
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*(q12 + q22 - s), 
  q22*(q12 + q22 - q32)^2*(q12 - q22 + q32)*(2*q12 + 3*q32)*s, 0, 
  q22*(-2*q12^5 + 4*q12^4*(q22 + s) + (q22 - q32)^3*q32*(2*q22 + s) + 
    q12^3*q32*(10*q22 + 4*q32 + 5*s) + q12*(q22 - q32)*
     (2*q22^3 - 8*q22^2*q32 + q32^2*(2*q32 + 5*s) - q22*q32*(4*q32 + 9*s)) - 
    q12^2*(4*q22^3 + 3*q32^2*s + 2*q22^2*(q32 + 2*s) - 
      q22*q32*(14*q32 + 11*s))), q32*(2*q12^2 + 3*q12*q32 + q32^2)*
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*(q12 - q22 - s), 
  -2*q12^5*q32 + (q22 - q32)^2*q32*(q22^2*(4*q32 - s) + q32^2*s + 
     q22*q32*(-3*q32 + s)) + q12*(q22^2*q32^2*(11*q32 - 5*s) + 
     q22^4*(4*q32 - 2*s) + q22*q32^3*(3*q32 - s) + 3*q22^3*q32*(-7*q32 + s) + 
     q32^4*(-q32 + s)) + q12^3*(q22*q32*(9*q32 - 11*s) + q32^2*(3*q32 - s) + 
     2*q22^2*(3*q32 + s)) + q12^4*(2*q22*(q32 - s) + q32*(q32 + 2*s)) - 
   q12^2*(2*q22^3*(5*q32 - s) - 7*q22^2*q32*(q32 + s) + q32^3*(q32 + 3*s) + 
     q22*q32^2*(-13*q32 + 9*s)), 0, 
  q22*(2*q12^5 - 4*q12^4*(q22 + s) - (q22 - q32)^3*q32*(2*q22 + s) - 
    q12^3*q32*(10*q22 + 4*q32 + 5*s) - q12*(q22 - q32)*
     (2*q22^3 - 8*q22^2*q32 + q32^2*(2*q32 + 5*s) - q22*q32*(4*q32 + 9*s)) + 
    q12^2*(4*q22^3 + 3*q32^2*s + 2*q22^2*(q32 + 2*s) - 
      q22*q32*(14*q32 + 11*s))), 2*q12^5*q32 + 
   q12*q32*(3*q22^3 - 7*q22^2*q32 - q22*q32^2 + q32^3)*(q32 - s) + 
   q12^3*q32*(-2*q22^2 - 11*q22*(q32 - s) + q32*(-3*q32 + s)) - 
   (q22 - q32)^2*q32*(q22^2*s + q32^2*s - q22*q32*(q32 + s)) - 
   q12^4*(2*q22*(q32 - 2*s) + q32*(q32 + 2*s)) + 
   q12^2*(2*q22^3*(q32 - 2*s) + q22^2*q32*(-7*q32 + 3*s) + 
     q32^3*(q32 + 3*s) + q22*q32^2*(-11*q32 + 5*s)), 
  2*q22*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*
   (q12^2 + q12*(q22 + q32 - s) - q32*s + q22*(q32 + s)), 
  q22*(q12 + q22 - q32)*(q12 - q22 + q32)^2*(2*q12 + 3*q32)*s}}


==> anc/output/trafoNewBasis.txt <==
{{1, 0, 0, 0, 0, 0, ((q12 + q22 - q32)*(q32 - s))/(4*q32), 
  ((q12 + q22 + q32)*(q32 - s))/(4*q32), 0, 0, 
  -1/4*((q12 - q22 + q32)*(q32 - s))/q32, (q32 - s)/2, (q32 - s)/2, 0, 0, 0, 
  0, -1/4*((q12 - q22 + q32)*(q32 - s))/q32, ((q12 - q22 + q32)*(q32 - s))/
   (4*q32), (-q32 + s)/(4*q32), 0, ((q12 - 3*q22 - q32)*(q32 - s))/
   (8*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q22 - q32)*(q32 - s))/(8*q32*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), (q32 - s)/(8*q32), 0, 0, 0}, 
 {0, 1, 0, 0, 0, 0, ((-2*q12^2*q22 + q22*(q22 - 4*q32)*q32 + 
     q12*(2*q22^2 - 5*q22*q32 + 8*q32^2))*(q32 - s))/(8*q22*q32*(q12 + q32)), 
  -1/8*((2*q12^2 - 2*q12*q22 + 5*q12*q32 - q22*q32)*(q32 - s))/
    (q32*(q12 + q32)), ((2*q12 + q22 - 3*q32)*(q32 - s))/(8*(q12 + q32)), 
  ((3*q12 - q22 - 2*q32)*(q32 - s))/(8*(q12 + q32)), 
  ((2*q12^2 - q12*q22 + q22^2 + 2*q12*q32 - 3*q22*q32)*(q32 - s))/
   (4*q22*(q12 + q32)), ((-(q12*q22*(q22 - 5*q32)) + 4*q12^2*(q22 - 2*q32) + 
     2*q22*q32*(-q22 + q32))*(q32 - s))/(8*q12*q22*(q12 + q32)), 
  ((-(q12*(q22 - 5*q32)) + 2*q32*(-q22 + q32))*(q32 - s))/
   (8*q12*(q12 + q32)), 0, 
  -1/4*((-3*q12*q22 + q22^2 + 2*q12*q32 - q22*q32 + 2*q32^2)*(q32 - s))/
    (q22*(q12 + q32)), ((q12 - q32)*(q32 - s))/(8*(q12 + q32)), 
  ((5*q12^3 + q12^2*(-6*q22 + 11*q32) + q32*(q22^2 - 6*q22*q32 + 5*q32^2) + 
     q12*(q22^2 - 4*q22*q32 + 11*q32^2))*(q32 - s))/
   (8*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((4*q12^4 - 21*q12^3*q22 + 4*q22^4 - 17*q22^3*q32 + 30*q22^2*q32^2 - 
     21*q22*q32^3 + 4*q32^4 + q12*q22*(-17*q22^2 + 36*q22*q32 - 27*q32^2) + 
     q12^2*(30*q22^2 - 27*q22*q32 - 8*q32^2))*(q32 - s))/
   (8*q22*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -1/8*((4*q12^4 - 21*q12^3*q22 + 4*q22^4 - 17*q22^3*q32 + 30*q22^2*q32^2 - 
      21*q22*q32^3 + 4*q32^4 + q12*q22*(-17*q22^2 + 36*q22*q32 - 27*q32^2) + 
      q12^2*(30*q22^2 - 27*q22*q32 - 8*q32^2))*(q32 - s))/
    (q22*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((2*q12 - q22)*(q32 - s))/(4*q22*(q12 + q32)), 
  ((q22 - 2*q32)*(q32 - s))/(4*q22*(q12 + q32)), 
  ((q12^3*(q22 - 6*q32) + q22*(q22 - q32)^2*q32 + q12^2*q32*(5*q22 + 4*q32) + 
     q12*(-q22^3 - 2*q22^2*q32 + q22*q32^2 + 2*q32^3))*(q32 - s))/
   (16*q12*q22*q32*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -1/16*((-(q22^3*q32) + q22*q32^3 + q12^3*(q22 + 2*q32) + 
      q12^2*(-2*q22^2 + q22*q32 + 4*q32^2) + 
      q12*(q22^3 - 2*q22^2*q32 + 5*q22*q32^2 - 6*q32^3))*(q32 - s))/
    (q12*q22*q32*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -1/16*((q12 - q32)*(q22*(-q22 + q32) + q12*(q22 + 2*q32))*(q32 - s))/
    (q12*q22*q32*(q12 + q32)), 0, 0, 0}, {0, 0, 1, 0, 0, 0, (-q32 + s)/2, 
  (-q32 + s)/2, 0, 0, 0, ((q12 - q22 - q32)*(q32 - s))/(4*q12), 
  -1/4*((q12 + q22 + q32)*(q32 - s))/q12, 0, ((q12 - q22 + q32)*(q32 - s))/
   (4*q12), 0, 0, -1/4*((q12 - q22 + q32)*(q32 - s))/q12, 
  ((q12 - q22 + q32)*(q32 - s))/(4*q12), 0, (q32 - s)/(4*q12), 
  ((q12 + q22 - q32)*(q32 - s))/(8*q12*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), ((q12 + 3*q22 - q32)*(q32 - s))/
   (8*q12*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), (-q32 + s)/(8*q12), 
  0, 0, 0}, {0, 0, 0, 1, 0, 0, (-q32 + s)/4, (-q32 + s)/4, (q32 - s)/4, 
  (q32 - s)/4, 0, -1/4*((-2*q12 + q22 + q32)*(q32 - s))/q12, 
  -1/4*((2*q12 + q22 + q32)*(q32 - s))/q12, 0, 
  ((3*q12 - q22 + q32)*(q32 - s))/(4*q12), 0, 
  (q22*(-q12 + q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 
  -1/4*((3*q12^3 - (q22 - q32)^3 - q12^2*(11*q22 + 5*q32) + 
      q12*(9*q22^2 - 10*q22*q32 + q32^2))*(q32 - s))/
    (q12*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((3*q12^3 - (q22 - q32)^3 - q12^2*(11*q22 + 5*q32) + 
     q12*(9*q22^2 - 10*q22*q32 + q32^2))*(q32 - s))/
   (4*q12*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, (q32 - s)/(4*q12), 
  ((q12 + q22 - q32)*(q32 - s))/(8*q12*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -1/8*((3*q12 - 3*q22 + q32)*(q32 - s))/
    (q12*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), (-q32 + s)/(8*q12), 0, 
  0, 0}, {0, 0, 0, 0, 1, 0, ((2*q12^2 + 3*q12*q32 + q32*(-q22 + q32))*
    (q32 - s))/(4*q32*(q12 + q32)), ((2*q12^2 + 3*q12*q32 + q32*(-q22 + q32))*
    (q32 - s))/(4*q32*(q12 + q32)), 
  -1/4*((q12 - q22 + q32)*(q32 - s))/(q12 + q32), 
  ((q12 - q22 + q32)*(q32 - s))/(4*(q12 + q32)), 0, 
  -1/4*((q12^2 - q12*q22 + 3*q12*q32 + 2*q32^2)*(q32 - s))/(q12*(q12 + q32)), 
  -1/4*((q12^2 - q12*q22 + 3*q12*q32 + 2*q32^2)*(q32 - s))/(q12*(q12 + q32)), 
  0, 0, 0, ((q12 + q22 + q32)*(q22*(-q22 + q32) + q12*(q22 + 8*q32))*
    (q32 - s))/(4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -1/4*((-q22^3 + q22*q32^2 + 2*q12*q32*(5*q22 + 4*q32) + 
      q12^2*(q22 + 8*q32))*(q32 - s))/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 
      2*q12*(q22 + q32))), ((-q22^3 + q22*q32^2 + 2*q12*q32*(5*q22 + 4*q32) + 
     q12^2*(q22 + 8*q32))*(q32 - s))/(4*(q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  -1/8*((q12 - q32)*(q12 + q22 - q32)*(q32 - s))/
    (q12*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q32)*(q12 - q22 - q32)*(q32 - s))/
   (8*q12*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q32)*(q32 - s))/(8*q12*q32), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 1, ((q12 + q22 - 2*q32)*(q32 - s))/(4*q32), 
  ((q12 + q22 + 2*q32)*(q32 - s))/(4*q32), (-q32 + s)/4, (-q32 + s)/4, 
  -1/4*((q12 - q22 + 3*q32)*(q32 - s))/q32, (q32 - s)/4, (q32 - s)/4, 0, 0, 
  0, (q22*(-q12 + q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 
  -1/4*((q12^3 - q22^3 + 9*q22^2*q32 - 11*q22*q32^2 + 3*q32^3 + 
      q12^2*(-3*q22 + q32) + q12*(3*q22^2 - 10*q22*q32 - 5*q32^2))*(q32 - s))/
    (q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12^3 - q22^3 + 9*q22^2*q32 - 11*q22*q32^2 + 3*q32^3 + 
     q12^2*(-3*q22 + q32) + q12*(3*q22^2 - 10*q22*q32 - 5*q32^2))*(q32 - s))/
   (4*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), (-q32 + s)/(4*q32), 
  0, ((q12 - 3*q22 + 3*q32)*(q32 - s))/
   (8*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q22 - q32)*(q32 - s))/(8*q32*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), (q32 - s)/(8*q32), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (-q32 + s)/(2*q32), 
  (-q32 + s)/(2*q32), 0, 0, 1, (-q32 + s)/(2*q12), (-q32 + s)/(2*q12), 0, 0, 
  0, 0, 0, 0, 0, 0, ((q12 + q22 - q32)*(q32 - s))/
   (8*q12*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -1/8*((q12 - q22 - q32)*(q32 - s))/(q12*q32*(q12^2 + (q22 - q32)^2 - 
      2*q12*(q22 + q32))), (-q32 + s)/(8*q12*q32), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -1/2*((q22 - q32)*(q32 - s))/(q22*q32), 
  (-q32 + s)/(2*q32), 0, 0, ((q12 - q22 + q32)*(q32 - s))/(4*q22*q32), 
  ((-q12 + q22)*(q32 - s))/(2*q12*q22), (q32 - s)/(2*q12), 1, 
  -1/4*((q12 - q22 + q32)*(q32 - s))/(q12*q22), 0, 0, 
  ((q12 + q32)*(q12 - q22 + q32)*(q32 - s))/(4*q12*q22*q32), 
  -1/4*((q12 + q32)*(q12 - q22 + q32)*(q32 - s))/(q12*q22*q32), 
  (q32 - s)/(4*q22*q32), (-q32 + s)/(4*q12*q22), 
  -1/16*((3*q12^3 + q12^2*(-6*q22 + q32) + q32*(q22^2 - q32^2) - 
      q12*(q22^2 + 2*q22*q32 + 3*q32^2))*(q32 - s))/
    (q12*q22*q32*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -1/16*((q12^3 - q12*(q22 - q32)^2 + 3*q12^2*q32 + 
      q32*(q22^2 + 6*q22*q32 - 3*q32^2))*(q32 - s))/
    (q12*q22*q32*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -1/16*((q12 - q32)*(q12 + q22 + q32)*(q32 - s))/(q12*q22*q32*(q12 + q32)), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, (q32 - s)/(2*q32), (q32 - s)/(2*q32), 0, 0, 0, 
  (q32 - s)/(2*q12), (q32 - s)/(2*q12), 0, 1, 0, 0, 0, 0, 0, 0, 
  -1/8*((q12 + q22 - q32)*(q32 - s))/(q12*q32*(q12^2 + (q22 - q32)^2 - 
      2*q12*(q22 + q32))), ((q12 - q22 - q32)*(q32 - s))/
   (8*q12*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q32 - s)/(8*q12*q32), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (q32 - s)/(2*q32), (q32 - s)/(2*q32), 0, 0, 0, (q32 - s)/(2*q12), 
  (q32 - s)/(2*q12), 0, 0, 0, 1, 0, 0, 0, 0, 
  -1/8*((q12 + q22 - q32)*(q32 - s))/(q12*q32*(q12^2 + (q22 - q32)^2 - 
      2*q12*(q22 + q32))), ((q12 - q22 - q32)*(q32 - s))/
   (8*q12*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q32 - s)/(8*q12*q32), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  ((q22 - q32)*(q32 - s))/(2*q22*q32), (q32 - s)/(2*q32), 0, 0, 
  -1/4*((q12 - q22 + q32)*(q32 - s))/(q22*q32), (q32 - s)/(2*q22), 0, 0, 
  ((q12 - q22 + q32)*(q32 - s))/(4*q12*q22), 0, 0, 
  ((q22 - q32)*q32*(q32 - s) + q12*q22*(5*q32 - s) + q12^2*(-q32 + s) + 
    2*q12*q32*(-q32 + s))/(4*q12*q22*q32), 
  ((q12 + q32)*(q12 - q22 + q32)*(q32 - s))/(4*q12*q22*q32), 
  (-q32 + s)/(4*q22*q32), (q32 - s)/(4*q12*q22), 
  ((3*q12^2 - (q22 - q32)^2 - 2*q12*(3*q22 + q32))*(q32 - s))/
   (16*q12*q22*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12^2 - q22^2 + 2*q12*q32 + 4*q22*q32 - 3*q32^2)*(q32 - s))/
   (16*q12*q22*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 + q22 - q32)*(q32 - s))/(16*q12*q22*q32), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (-q32 + s)/(2*q22), 0, 0, 0, 
  -1/4*((q12 - q22 + q32)*(q32 - s))/(q22*q32), 
  ((q12 - q22)*(q32 - s))/(2*q12*q22), (-q32 + s)/(2*q12), 0, 
  ((q12 - q22 + q32)*(q32 - s))/(4*q12*q22), 0, 0, 
  -1/4*((q12 + q32)*(q12 - q22 + q32)*(q32 - s))/(q12*q22*q32), 
  (q12^2*(q32 - s) + 2*q12*q32*(q32 - s) - (q22 - q32)*q32*(q32 - s) + 
    q12*q22*(3*q32 + s))/(4*q12*q22*q32), (-q32 + s)/(4*q22*q32), 
  (q32 - s)/(4*q12*q22), ((3*q12^2 + q22^2 - q32^2 - 2*q12*(2*q22 + q32))*
    (q32 - s))/(16*q12*q22*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12^2 - 2*q12*q22 + q22^2 + 2*q12*q32 + 6*q22*q32 - 3*q32^2)*(q32 - s))/
   (16*q12*q22*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q22 - q32)*(q32 - s))/(16*q12*q22*q32), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1}}

